Novelty-organizing team of classifiers in noisy and dynamic environments

In the real world, the environment is constantly changing with the input variables under the effect of noise. However, few algorithms were shown to be able to work under those circumstances. Here, Novelty-Organizing Team of Classifiers (NOTC) is applied to the continuous action mountain car as well as two variations of it: a noisy mountain car and an unstable weather mountain car. These problems take respectively noise and change of problem dynamics into account. Moreover, NOTC is compared with NeuroEvolution of Augmenting Topologies (NEAT) in these problems, revealing a trade-off between the approaches. While NOTC achieves the best performance in all of the problems, NEAT needs less trials to converge. It is demonstrated that NOTC achieves better performance because of its division of the input space (creating easier problems). Unfortunately, this division of input space also requires a bit of time to bootstrap.

==> script.sh <==
#!/bin/bash

#name=training
name=bare_conf

pdflatex $name
makeindex $name.idx
bibtex $name
pdflatex $name
pdflatex $name
#dvipdf $name.dvi


#dvips -P pdf -t letter -o $name.ps $name.dvi
#dvips -t letter -o $name.ps $name.dvi
#ps2pdf -sPAPERSIZE=letter $name.dvi

#cp $name.pdf gecco2013/t12pap236-vargas.pdf
#cp $name.bbl gecco2013/t12pap236-vargas.bbl
#cp $name.tex gecco2013/t12pap236-vargas.tex
#cp $name.ps gecco2013/t12pap236-vargas.ps

#pdfinfo $name.pdf
#pdffonts $name.pdf

mupdf $name.pdf &

